Revisiting the Design Patterns of Composite Visualizations

Composite visualization is a popular design strategy that represents complex datasets by integrating multiple visualizations in a meaningful and aesthetic layout, such as juxtaposition, overlay, and nesting. With this strategy, numerous novel designs have been proposed in visualization publications to accomplish various visual analytic tasks. These well-crafted composite visualizations have formed a valuable collection for designers and researchers to address real-world problems and inspire new research topics and designs. However, there is a lack of understanding of design patterns of composite visualization, thus failing to provide holistic design space and concrete examples for practical use. In this paper, we opted to revisit the composite visualizations in VIS publications and answered what and how visualizations of different types are composed together. To achieve this, we first constructed a corpus of composite visualizations from IEEE VIS publications and decomposed them into a series of basic visualization types (e.g., bar chart, map, and matrix). With this corpus, we studied the spatial (e.g., separated or overlaying) and semantic relationships (e.g., with same types or shared axis) between visualizations and proposed a taxonomy consisting of eight different design patterns (e.g., repeated, stacked, accompanied, and nested). Furthermore, we analyzed and discussed common practices of composite visualizations, such as the distribution of different patterns and correlations between visualization types. From the analysis and examples, we obtained insights into different design patterns on the utilities, advantages, and disadvantages. Finally, we developed an interactive system to help visualization developers and researchers conveniently explore collected examples and design patterns.

==> capitalize.py <==
import re

stopwords = ['to','the','of','in','at','and','from','for','on','towards']
w = open("./main.bib", "w", encoding='UTF-8')
with open("./main_bak.bib", "r", encoding='UTF-8') as r:
    for line in r:
        if 'title' in line and "booktitle" not in line:
            line = line.replace("=","")
            line = line.replace("title","")
            line = line.replace(",","")
            line = line.replace("\n","")
            line = line.replace("{","")
            line = line.replace("}","").strip()
            words = []
            for word in line.split():
                if word in stopwords or word[0].isupper():
                    words.append(word)
                else:
                    words.append(word.capitalize())
            line = ' '.join(words)
            line = 'title={{'+line+'}},\n'
            print(line)
        elif "booktitle" in line:
            line = line.replace("=","")
            line = line.replace("booktitle","")
            line = line.replace(",","")
            line = line.replace("{","")
            line = line.replace("}","").strip()
            words = []
            for word in line.split():
                if word in stopwords or word[0].isupper():
                    words.append(word)
                else:
                    words.append(word.capitalize())
            line = ' '.join(words)
            line = 'booktitle={{'+line+'}},\n'
            print(line)
        w.write(line)

==> catchDOI.py <==
import re
from habanero import Crossref
cr = Crossref()

stopwords = ['to','the','of','in','at','and','from','for','on','towards']
w = open("./main_bak.bib", "w", encoding='UTF-8')
with open("./main.bib", "r", encoding='UTF-8') as r:
    for line in r:
        if 'title' in line and "booktitle" not in line:
            line = line.replace("=","")
            line = line.replace("title","")
            line = line.replace(",","")
            line = line.replace("\n","")
            line = line.replace("{","")
            line = line.replace("}","").strip()
            print(line)
            x = cr.works(query = line)
            # print(x['message'])
            # print(x['message']['total-results'])
            # print(x['message']['items'][0]['title'])
            words = []
            for word in line.split():
                if word in stopwords or word[0].isupper():
                    words.append(word)
                else:
                    words.append(word.capitalize())
            if len(x['message']['items']) > 0:
                print(x['message']['items'][0]['title'],'\n')
                title = x['message']['items'][0]['title'][0]
                doi = x['message']['items'][0]['DOI']
                url = x['message']['items'][0]['URL']
                line = ' '.join(words)
                line = 'title={{'+title+'}},\nnote={\href{'+url+'}{doi:\\textcolor{blue}{'+doi+'}}},'
            else:
                line = ' '.join(words)
                line = 'title={{'+line+'}},\n'
            # w.write(line)
            # break
        w.write(line)
